Architectures for Detecting Interleaved Multi-stage Network Attacks Using Hidden Markov Models

With the growing amount of cyber threats, the need for development of high-assurance cyber systems is becoming increasingly important. The objective of this paper is to address the challenges of modeling and detecting sophisticated network attacks, such as multiple interleaved attacks. We present the interleaving concept and investigate how interleaving multiple attacks can deceive intrusion detection systems. Using one of the important statistical machine learning (ML) techniques, Hidden Markov Models (HMM), we develop two architectures that take into account the stealth nature of the interleaving attacks, and that can detect and track the progress of these attacks. These architectures deploy a database of HMM templates of known attacks and exhibit varying performance and complexity. For performance evaluation, in the presence of multiple multi-stage attack scenarios, various metrics are proposed which include (1) attack risk probability, (2) detection error rate, and (3) the number of correctly detected stages. Extensive simulation experiments are used to demonstrate the efficacy of the proposed architectures.

==> HMM_2attks_Intrlved_DARPA2000__ALLalgs_updated_training_V4.m <==
clear all;
close all;
rng shuffle % creates a different seed each time
s = rng;
rng(s)
% rng(0,'twister');
% rng(829765061); 
% rng(957900897);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM Model
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Set of all possible observations 
symbols = { 'A', 'B' , 'C' , 'D' , 'E' , 'F' , 'G' , 'H' , 'I' , 'J' , 'K' , 'L' , 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

symbols1 = { 'A', 'B' , 'C' , 'D' , 'E' , 'F' , 'G' , 'H' , 'I' , 'J' , 'K' , 'L' };%, 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

symbols2 = { 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

statenames = { 'N' , 'A' , 'P' , 'L' , 'C' };


%NB: number of blocks of attack2
% NB = 1; %SC1
% NB = 2; %SC2
% NB = 5; %SC3
% NB = 100; %SC4

% A2SP: Att2 starting point 
A2SP = 100;
% A2SP = 50;

% B_space : spacing between blocks of attack 2
B_space = 0; %SC1
% B_space = 100; %SC2
% B_space = 40; %SC3
% B_space = 1; %SC4

seqtest = Interleaved_sequence_generator(NB,A2SP, B_space );
% seqtest = Random_Interleaved_sequence_generator(NB,A2SP, B_space ); % RANDOM
% [y, yy, X_Attk1,  X_Attk2, id1, id2] = input_alerts_and_Exact_states(seqtest);
% [y, yy, X_Attk1,  X_Attk2, id1, id2]= Random_input_alerts_and_Exact_states(seqtest); % RANDOM


% Injecting False Positive observations within the interleaved sequence:
FPSP = 1; % starting point 
FPB_space = 1.5; % FPB_space : spacing between blocks of FP sequence
FPR = 10; % FP Rate in % => Try 0%, 20%, 40%
[seqtest, id3] = FP_Interleaved_sequence_generator(seqtest, FPR, FPSP, FPB_space);

[y, yy, X_Attk1,  X_Attk2, id11, id2] = input_alerts_and_Exact_states(seqtest);
indx3 = id3;
X_Attk1(indx3) = 0; % To ignore FPs
X_Attk2(indx3) = 0; % To ignore FPs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%seq_test = seqtest
seq_test = num2cell(seqtest);
% seq_test = seqtest; % For Random Case

seq_test = seq_test(1:length(seqtest));
%seq_test =seq_test(1:1000); % For Random Case

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Algorithm 1

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 1 - ( First Attack Stages (Alerts) : A-B- .. -L )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Es=1e-3;
E=1e-2;

TRANS_GUESS1=[0.855     0.1447     0.0001     0.0001     0.0001  ; 
              Es         0.9        0.0997    0.0001     0.0001  ;
              Es    0    0.9880     0.0090     0.0001  ;
              Es    0    0    0.9880     0.0090  ;
              Es    0    0    0    0.9999];

          
EMIS_GUESS1 =[0.1131    0.1342    0.1397    0.1610    0.0861    0.1093    0.0955    0.0407    0.0999    0.0656    0.0970    0.0467   E           E         E          E         E        E         E         E        E         E          E           E
              0.0884    0.1096    0.1335    0.0355    0.1185    0.1230    0.1266    0.1088    0.0803    0.0965    0.0593    0.0333   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0095    0.0638    0.1138    0.1163    0.0201    0.1162    0.0536    0.1211    0.1127    0.1165    0.0577    0.0451   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0719    0.1338    0.0688    0.1016    0.0796    0.0504    0.0487    0.0690    0.1016    0.1275    0.1382    0.0664   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0297    0.0707    0.0771    0.0947    0.0349    0.1927    0.0115    0.0844    0.0553    0.0032    0.0207    0.1142   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000];% new training        
                                         
A1 = TRANS_GUESS1;
B1 = EMIS_GUESS1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 2 - ( Second Attack Stages (Alerts) : O-P- .. -Z )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TRANS_GUESS2=    [0.867    0.1299         0.001         0.001         0;
                       Es         0.90141    0.0899         0.0001         0;
                       Es         0         0.9796    0.0113         0;
                       Es         0         0         0.979952    0.010948;
                       Es         0         0         0         1.0000];

EMIS_GUESS2 = [E           E         E          E         E        E         E         E        E         E          E           E    0.1376    0.1291    0.1933    0.1538    0.1074    0.0049    0.0044    0.1038    0.1190    0.0304    0.0501    0.0361
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0922    0.0651    0.1068    0.0427    0.1196    0.1541    0.1427    0.0089    0.0886    0.0358    0.0800    0.0736
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0630    0.0568    0.1421    0.0052    0.0007    0.0998    0.1049    0.1898    0.1437    0.0132    0.0955    0.1071
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0459    0.0205    0.1204    0.1386    0.0158    0.0075    0.1119    0.1217    0.1053    0.1360    0.1521    0.0041
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0356    0.0408    0.0978    0.0841    0.0290    0.1304    0.0411    0.1242    0.0519    0.0693    0.0357    0.1693 ];           


A2 = TRANS_GUESS2;
B2 = EMIS_GUESS2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Attack Probability
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

W = [10 25 length(seqtest)];
%    W=500;

for kk=1: length(W)
    
[pStates1_W, risk_attk1 , ST1] = HMM_alg1_detection(A1, B1, seq_test, W(kk), symbols);

[pStates2_W, risk_attk2 , ST2] = HMM_alg1_detection(A2, B2, seq_test, W(kk), symbols);


% % risk_attk1= Attack_Risk(pStates1_W)/size(A1,2);
% risk_attk2= Attack_Risk(pStates2_W)/size(A2,2);

%error calculation
SSS1=ST1; yy1=y;
SSS2=ST2; yyy2=yy;
[a1, b1] = find(X_Attk1~=0);
[a2, b2] = find(X_Attk2~=0); 

Lyyy2=length(find(yyy2~=0));
Lyy1=length(find(yy1~=0));
err2= sum(SSS2(b2)~=yyy2(b2));
err1= sum(SSS1(b1)~=yy1(b1));

err_rate1=err1/Lyy1;
err_rate2=err2/Lyyy2;
ERROR_RATE(kk) = 100 * (err1 + err2) / (Lyy1 + Lyyy2);

end 

figure(1000)
stem(X_Attk1)
hold on
stem(X_Attk2, 'r>')
% 
set(gca,'FontSize',14) 
% 
xlabel('Alerts ')
ylabel('Severity of each Alert');
grid on;
legend('Attack 1 ','Attack 2')

%plot error rate
figure(10000)
plot(W,ERROR_RATE, 'b-x','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   0 - 40 %'))
legend('Architecture I ')

% % legend('Attack 1 ','Attack 2')
SSS2(b1)=0;
SSS1(b2)=0;



%figure(990)
%    stem(yy)
%     set(gca,'FontSize',14)
%    xlabel('Alerts ')
%    ylabel('Exact states of Attack 2');
%    grid on;
  
%    figure(9990)
%    stem(SSS2, 'r')
%    set(gca,'FontSize',14) 

%    xlabel('Alerts ')
%    ylabel('Estimated States of Attack 2 by Architecture I');
%    grid on;
%plot Attack Probability


figure (3301)
   plot([1:length(risk_attk1)], risk_attk1, 'b-', 'linewidth',2,'MarkerSize',8)
   axis([0 size(risk_attk1,2) 0 max(risk_attk1)])
   set(gca,'FontSize',14) 
   xlabel('alerts ')
   ylabel('Attack Probability  ')
   hold on
   grid on;
figure (3301)
   plot([1:length(risk_attk1)], risk_attk2, 'r-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(max(risk_attk1), max(risk_attk1))])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Risk Probability  ');
   legend('Attack 1', 'Attack 2')
    title(strcat('Observation length, T=  ', num2str(W)))
   hold on
   grid on;


figure (4200)
%  
set(gca,'FontSize',14);
%  
subplot(5,1,1)
plot([1:length(seq_test)], pStates1_W(1,:), 'b-', [1:length(seq_test)], pStates2_W(1,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 1');
set(gca,'FontSize',14) 
grid on;
% legend('Attack 1 by HMM1, T=length(seqtest)','Attack 2 by HMM 2, T=length(seqtest)')
legend('Attack 1 by HMM1','Attack 2 by HMM 2')
 title(strcat('Observation length, T=  ', num2str(W)))

subplot(5,1,2)
plot([1:length(seq_test)], pStates1_W(2,:), 'b-', [1:length(seq_test)], pStates2_W(2,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 2');
set(gca,'FontSize',14) 
grid on;
subplot(5,1,3)
plot([1:length(seq_test)], pStates1_W(3,:), 'b-', [1:length(seq_test)], pStates2_W(3,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 3');
set(gca,'FontSize',14) 
grid on;
subplot(5,1,4)
plot([1:length(seq_test)], pStates1_W(4,:), 'b-', [1:length(seq_test)], pStates2_W(4,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 4');
grid on;  
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14) 
subplot(5,1,5)
plot([1:length(seq_test)], pStates1_W(5,:), 'b-', [1:length(seq_test)], pStates2_W(5,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 5');
grid on;  
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14) 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Algorithm 2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 1 - ( First Attack Stages (Alerts) : A-B- .. -L )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TRANS_GUESS1=[0.8500    0.1447    0.0001    0.0001    0.0001; 
             0.000    0.9000    0.0997    0.0001    0.0001;
             0.000    0.000    0.9880    0.0090    0.0001;
             0.000    0.000    0.000    0.9880    0.0090;
             0.000    0.000    0.000    0.000    0.9996];   
         
     
EMIS_GUESS1=[0.1131    0.1342    0.1397    0.1610    0.0861    0.1093    0.0955    0.0407    0.0999    0.0656    0.0970    0.0467
             0.0884    0.1096    0.1335    0.0355    0.1185    0.1230    0.1266    0.1088    0.0803    0.0965    0.0593    0.0333
             0.0095    0.0638    0.1138    0.1163    0.0201    0.1162    0.0536    0.1211    0.1127    0.1165    0.0577    0.0451
             0.0719    0.1338    0.0688    0.1016    0.0796    0.0504    0.0487    0.0690    0.1016    0.1275    0.1382    0.0664
             0.0297    0.0707    0.0771    0.0947    0.0349    0.1927    0.0115    0.0844    0.0553    0.0032    0.0207    0.1142];
                                         
A1 = TRANS_GUESS1;
B1 = EMIS_GUESS1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 2 - ( Second Attack Stages (Alerts) : O-P- .. -Z )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

TRANS_GUESS2=[0.8500     0.1447     0.0001     0.0001     0.0001; 
              0.0e-16    0.9000     0.0997     0.0001     0.0001;
              0.0e-16    0.0e-16    0.9880     0.0090     0.0001;
              0.0e-16    0.0e-16    0.0e-16    0.9880     0.0090;
              0.0e-16    0.0e-16    0.0e-16    0.0e-16    0.9996];
          
          TRANS_GUESS2=    [0.9288    0.0712         0.001         0         0;
                       0         0.9141    0.0859         00.0001         0;
                       0         0         0.9387    0.0613         0;
                       0         0         0         0.9752    0.0248;
                       0         0         0         0         1.0000];
          

EMIS_GUESS2 = [    0.1376    0.1291    0.1933    0.1538    0.1074    0.0049    0.0044    0.1038    0.1190    0.0304    0.0501    0.0361
                   0.0922    0.0651    0.1068    0.0427    0.1196    0.1541    0.1427    0.0089    0.0886    0.0358    0.0800    0.0736
                   0.0630    0.0568    0.1421    0.0052    0.0007    0.0998    0.1049    0.1898    0.1437    0.0132    0.0955    0.1071
                   0.0459    0.0205    0.1204    0.1386    0.0158    0.0075    0.1119    0.1217    0.1053    0.1360    0.1521    0.0041
                   0.0356    0.0408    0.0978    0.0841    0.0290    0.1304    0.0411    0.1242    0.0519    0.0693    0.0357    0.1693 ];           

A2 = TRANS_GUESS2;
B2 = EMIS_GUESS2;

%  [States2, gg2] = hmmviterbi(seq_test,A2, B2, 'symbols', symbols);
%  [pStates2]     = hmmdecode(seq_test,A2, B2, 'symbols', symbols);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Attack Probability

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

W = [10 25 length(seqtest)];

%   W=500;

for kk=1:length(W)

[pStates1_W,pStates2_W, States1_W,States2_W, risk_attk1 , risk_attk2, indx1, indx2]= HMM_alg2_detection(A1,B1,A2,B2,...
                                                                                                              seq_test,W(kk), symbols1, symbols2, symbols);

pStates1_t=zeros(5,length(seqtest));
states1=zeros(1,length(seqtest));
Exact_states=zeros(1,length(seqtest));
Estm_states=zeros(1,length(seqtest));

pStates1_t(:,indx1)=pStates1_W;
pStates1_t(:,indx2)=zeros(5,length(indx2));
pStates1_t(:,indx3)=zeros(5,length(indx3));

states1(indx1)=States1_W;
states1(indx2)=zeros(1,length(indx2));
states1(indx3)=zeros(1,length(indx3));

Estm_states(indx1)= States1_W;


pStates2_t=zeros(5,length(seqtest));
states2=zeros(1,length(seqtest));

pStates2_t(:,indx2)=pStates2_W;
pStates2_t(:,indx1)=zeros(5,length(indx1));
pStates2_t(:,indx3)=zeros(5,length(indx3));

states2(indx2)=States2_W;
states2(indx1)=zeros(1,length(indx1));
states2(indx3)=zeros(1,length(indx3));

Estm_states(indx2)= States2_W;

Exact_states(indx1)=y(indx1);
Exact_states(indx2)=yy(indx2);

ER1=sum(states1~=y);
ER2=sum(states2~=yy);

err1_rate= sum(states1~=y);%/ 500;%length(indx1);

err2_rate= sum(states2~=yy);%/500;%length(indx2);

Err_Total=sum(states1(indx1)~=y(indx1))+ sum(states2(indx2)~=yy(indx2));

ErrRate_Total(kk)= 100 * Err_Total/length(seq_test);

end



% plot error rate
figure(10001)
plot(W,ErrRate_Total, 'r-s','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   ', num2str(FPR), '%'))
legend('Architecture II ')

%plot error rate for both Arch 1 and Arch 2
figure(20000)
plot(W,ERROR_RATE, 'b-x','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
axis([0 length(seqtest) 0 100])
grid on;
hold on

plot(W,ErrRate_Total, 'r-s','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   ', num2str(FPR), '%'))

legend('Architecture I ','Architecture II ')

%   figure(1000)
%     stem(X_Attk1)
%     hold on
%     stem(X_Attk2, 'r>')
% 
%     set(gca,'FontSize',14) 
% 
%     xlabel('Alerts ')
%     ylabel('Severity of each Alert');
%     grid on;
%     legend('Attack 1 ','Attack 2')
    
    
    
    figure(993)
    stem(y, 'b')
    set(gca,'FontSize',14)
    xlabel('Alerts ')
    ylabel('Exact States');
    grid on;
    hold on
   
  
    figure(9993)
    stem(states1, 'r')
    set(gca,'FontSize',14) 
    xlabel('Alerts ')
    ylabel('Estimated States of Attack 2, by Architecture II');
    grid on;
    hold on
   
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure (330)
   plot([1:length(risk_attk1)], risk_attk1, 'b-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(risk_attk1)])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Probability  ');
   hold on
   grid on;


   figure (330)
   plot([1:length(risk_attk2)], risk_attk2, 'r-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(max(risk_attk1), max(risk_attk1))])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Probability  ');
   legend('Attack 1', 'Attack 2')
   title(strcat('Observation length, T=  ', num2str(W)))
   hold on
   grid on;
   set(gca,'FontSize',14);

   
figure (22001)
%  
set(gca,'FontSize',18);
%  
subplot(5,1,1)
plot([indx1], pStates1_W(1,:), 'b-', [indx2], pStates2_W(1,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 1');
set(gca,'FontSize',14) 
grid on;
legend('Attack 1 by HMM1','Attack 2 by HMM 2')
 title(strcat('Observation length, T=  ', num2str(W)))
axis([0 length(seqtest) 0 2]) 
legend('Attack 1 by HMM1, T=length(seqtest)','Attack 2 by HMM2, T=length(seqtest)')
subplot(5,1,2)
plot([indx1], pStates1_W(2,:), 'b-', [indx2], pStates2_W(2,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 2'); 
grid on;
axis([0 length(seqtest) 0 2])
set(gca,'FontSize',14)
subplot(5,1,3)
plot([indx1], pStates1_W(3,:), 'b-', [indx2], pStates2_W(3,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 3');
set(gca,'FontSize',14) 
grid on;
axis([0 length(seqtest) 0 2]) 
subplot(5,1,4)
plot([indx1], pStates1_W(4,:), 'b-', [indx2], pStates2_W(4,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('state 4');
set(gca,'FontSize',14) 
grid on;  
axis([0 length(seqtest) 0 2])
subplot(5,1,5)
plot([indx1], pStates1_W(5,:), 'b-', [indx2], pStates2_W(5,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('state 5'); 
grid on;  
axis([0 length(seqtest) 0 2]) 
set(gca,'FontSize',14)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> TDSC Paper - October/HMM_2attks_Intrlved_DARPA2000__ALLalgs_updated_training_V4.m <==
clear all;
close all;
rng shuffle % creates a different seed each time
s = rng;
rng(s)
% rng(0,'twister');
% rng(829765061); 
% rng(957900897);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM Model
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Set of all possible observations 
symbols = { 'A', 'B' , 'C' , 'D' , 'E' , 'F' , 'G' , 'H' , 'I' , 'J' , 'K' , 'L' , 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

symbols1 = { 'A', 'B' , 'C' , 'D' , 'E' , 'F' , 'G' , 'H' , 'I' , 'J' , 'K' , 'L' };%, 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

symbols2 = { 'O' , 'P' , 'Q' , 'R' , 'S' , 'T' , 'U' , 'V' , 'W' , 'X' , 'Y' , 'Z' };

statenames = { 'N' , 'A' , 'P' , 'L' , 'C' };


%NB: number of blocks of attack2
% NB = 1; %SC1
% NB = 2; %SC2
% NB = 5; %SC3
% NB = 100; %SC4

% A2SP: Att2 starting point 
A2SP = 100;
% A2SP = 50;

% B_space : spacing between blocks of attack 2
B_space = 0; %SC1
% B_space = 100; %SC2
% B_space = 40; %SC3
% B_space = 1; %SC4

seqtest = Interleaved_sequence_generator(NB,A2SP, B_space );
% seqtest = Random_Interleaved_sequence_generator(NB,A2SP, B_space ); % RANDOM
% [y, yy, X_Attk1,  X_Attk2, id1, id2] = input_alerts_and_Exact_states(seqtest);
% [y, yy, X_Attk1,  X_Attk2, id1, id2]= Random_input_alerts_and_Exact_states(seqtest); % RANDOM


% Injecting False Positive observations within the interleaved sequence:
FPSP = 1; % starting point 
FPB_space = 1.5; % FPB_space : spacing between blocks of FP sequence
FPR = 10; % FP Rate in % => Try 0%, 20%, 40%
[seqtest, id3] = FP_Interleaved_sequence_generator(seqtest, FPR, FPSP, FPB_space);

[y, yy, X_Attk1,  X_Attk2, id11, id2] = input_alerts_and_Exact_states(seqtest);
indx3 = id3;
X_Attk1(indx3) = 0; % To ignore FPs
X_Attk2(indx3) = 0; % To ignore FPs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%seq_test = seqtest
seq_test = num2cell(seqtest);
% seq_test = seqtest; % For Random Case

seq_test = seq_test(1:length(seqtest));
%seq_test =seq_test(1:1000); % For Random Case

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Algorithm 1

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 1 - ( First Attack Stages (Alerts) : A-B- .. -L )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Es=1e-3;
E=1e-2;

TRANS_GUESS1=[0.855     0.1447     0.0001     0.0001     0.0001  ; 
              Es         0.9        0.0997    0.0001     0.0001  ;
              Es    0    0.9880     0.0090     0.0001  ;
              Es    0    0    0.9880     0.0090  ;
              Es    0    0    0    0.9999];

          
EMIS_GUESS1 =[0.1131    0.1342    0.1397    0.1610    0.0861    0.1093    0.0955    0.0407    0.0999    0.0656    0.0970    0.0467   E           E         E          E         E        E         E         E        E         E          E           E
              0.0884    0.1096    0.1335    0.0355    0.1185    0.1230    0.1266    0.1088    0.0803    0.0965    0.0593    0.0333   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0095    0.0638    0.1138    0.1163    0.0201    0.1162    0.0536    0.1211    0.1127    0.1165    0.0577    0.0451   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0719    0.1338    0.0688    0.1016    0.0796    0.0504    0.0487    0.0690    0.1016    0.1275    0.1382    0.0664   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000
              0.0297    0.0707    0.0771    0.0947    0.0349    0.1927    0.0115    0.0844    0.0553    0.0032    0.0207    0.1142   0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000];% new training        
                                         
A1 = TRANS_GUESS1;
B1 = EMIS_GUESS1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 2 - ( Second Attack Stages (Alerts) : O-P- .. -Z )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TRANS_GUESS2=    [0.867    0.1299         0.001         0.001         0;
                       Es         0.90141    0.0899         0.0001         0;
                       Es         0         0.9796    0.0113         0;
                       Es         0         0         0.979952    0.010948;
                       Es         0         0         0         1.0000];

EMIS_GUESS2 = [E           E         E          E         E        E         E         E        E         E          E           E    0.1376    0.1291    0.1933    0.1538    0.1074    0.0049    0.0044    0.1038    0.1190    0.0304    0.0501    0.0361
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0922    0.0651    0.1068    0.0427    0.1196    0.1541    0.1427    0.0089    0.0886    0.0358    0.0800    0.0736
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0630    0.0568    0.1421    0.0052    0.0007    0.0998    0.1049    0.1898    0.1437    0.0132    0.0955    0.1071
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0459    0.0205    0.1204    0.1386    0.0158    0.0075    0.1119    0.1217    0.1053    0.1360    0.1521    0.0041
               0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0000    0.0356    0.0408    0.0978    0.0841    0.0290    0.1304    0.0411    0.1242    0.0519    0.0693    0.0357    0.1693 ];           


A2 = TRANS_GUESS2;
B2 = EMIS_GUESS2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Attack Probability
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

W = [10 25 length(seqtest)];
%    W=500;

for kk=1: length(W)
    
[pStates1_W, risk_attk1 , ST1] = HMM_alg1_detection(A1, B1, seq_test, W(kk), symbols);

[pStates2_W, risk_attk2 , ST2] = HMM_alg1_detection(A2, B2, seq_test, W(kk), symbols);


% % risk_attk1= Attack_Risk(pStates1_W)/size(A1,2);
% risk_attk2= Attack_Risk(pStates2_W)/size(A2,2);

%error calculation
SSS1=ST1; yy1=y;
SSS2=ST2; yyy2=yy;
[a1, b1] = find(X_Attk1~=0);
[a2, b2] = find(X_Attk2~=0); 

Lyyy2=length(find(yyy2~=0));
Lyy1=length(find(yy1~=0));
err2= sum(SSS2(b2)~=yyy2(b2));
err1= sum(SSS1(b1)~=yy1(b1));

err_rate1=err1/Lyy1;
err_rate2=err2/Lyyy2;
ERROR_RATE(kk) = 100 * (err1 + err2) / (Lyy1 + Lyyy2);

end 

figure(1000)
stem(X_Attk1)
hold on
stem(X_Attk2, 'r>')
% 
set(gca,'FontSize',14) 
% 
xlabel('Alerts ')
ylabel('Severity of each Alert');
grid on;
legend('Attack 1 ','Attack 2')

%plot error rate
figure(10000)
plot(W,ERROR_RATE, 'b-x','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   0 - 40 %'))
legend('Architecture I ')

% % legend('Attack 1 ','Attack 2')
SSS2(b1)=0;
SSS1(b2)=0;



%figure(990)
%    stem(yy)
%     set(gca,'FontSize',14)
%    xlabel('Alerts ')
%    ylabel('Exact states of Attack 2');
%    grid on;
  
%    figure(9990)
%    stem(SSS2, 'r')
%    set(gca,'FontSize',14) 

%    xlabel('Alerts ')
%    ylabel('Estimated States of Attack 2 by Architecture I');
%    grid on;
%plot Attack Probability


figure (3301)
   plot([1:length(risk_attk1)], risk_attk1, 'b-', 'linewidth',2,'MarkerSize',8)
   axis([0 size(risk_attk1,2) 0 max(risk_attk1)])
   set(gca,'FontSize',14) 
   xlabel('alerts ')
   ylabel('Attack Probability  ')
   hold on
   grid on;
figure (3301)
   plot([1:length(risk_attk1)], risk_attk2, 'r-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(max(risk_attk1), max(risk_attk1))])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Risk Probability  ');
   legend('Attack 1', 'Attack 2')
    title(strcat('Observation length, T=  ', num2str(W)))
   hold on
   grid on;


figure (4200)
%  
set(gca,'FontSize',14);
%  
subplot(5,1,1)
plot([1:length(seq_test)], pStates1_W(1,:), 'b-', [1:length(seq_test)], pStates2_W(1,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 1');
set(gca,'FontSize',14) 
grid on;
% legend('Attack 1 by HMM1, T=length(seqtest)','Attack 2 by HMM 2, T=length(seqtest)')
legend('Attack 1 by HMM1','Attack 2 by HMM 2')
 title(strcat('Observation length, T=  ', num2str(W)))

subplot(5,1,2)
plot([1:length(seq_test)], pStates1_W(2,:), 'b-', [1:length(seq_test)], pStates2_W(2,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 2');
set(gca,'FontSize',14) 
grid on;
subplot(5,1,3)
plot([1:length(seq_test)], pStates1_W(3,:), 'b-', [1:length(seq_test)], pStates2_W(3,:), 'r--', 'linewidth',2,'MarkerSize',8)
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 3');
set(gca,'FontSize',14) 
grid on;
subplot(5,1,4)
plot([1:length(seq_test)], pStates1_W(4,:), 'b-', [1:length(seq_test)], pStates2_W(4,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 4');
grid on;  
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14) 
subplot(5,1,5)
plot([1:length(seq_test)], pStates1_W(5,:), 'b-', [1:length(seq_test)], pStates2_W(5,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('State 5');
grid on;  
axis([0 length(seq_test) 0 2])
set(gca,'FontSize',14) 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Algorithm 2

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 1 - ( First Attack Stages (Alerts) : A-B- .. -L )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TRANS_GUESS1=[0.8500    0.1447    0.0001    0.0001    0.0001; 
             0.000    0.9000    0.0997    0.0001    0.0001;
             0.000    0.000    0.9880    0.0090    0.0001;
             0.000    0.000    0.000    0.9880    0.0090;
             0.000    0.000    0.000    0.000    0.9996];   
         
     
EMIS_GUESS1=[0.1131    0.1342    0.1397    0.1610    0.0861    0.1093    0.0955    0.0407    0.0999    0.0656    0.0970    0.0467
             0.0884    0.1096    0.1335    0.0355    0.1185    0.1230    0.1266    0.1088    0.0803    0.0965    0.0593    0.0333
             0.0095    0.0638    0.1138    0.1163    0.0201    0.1162    0.0536    0.1211    0.1127    0.1165    0.0577    0.0451
             0.0719    0.1338    0.0688    0.1016    0.0796    0.0504    0.0487    0.0690    0.1016    0.1275    0.1382    0.0664
             0.0297    0.0707    0.0771    0.0947    0.0349    0.1927    0.0115    0.0844    0.0553    0.0032    0.0207    0.1142];
                                         
A1 = TRANS_GUESS1;
B1 = EMIS_GUESS1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% HMM 2 - ( Second Attack Stages (Alerts) : O-P- .. -Z )
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 

TRANS_GUESS2=[0.8500     0.1447     0.0001     0.0001     0.0001; 
              0.0e-16    0.9000     0.0997     0.0001     0.0001;
              0.0e-16    0.0e-16    0.9880     0.0090     0.0001;
              0.0e-16    0.0e-16    0.0e-16    0.9880     0.0090;
              0.0e-16    0.0e-16    0.0e-16    0.0e-16    0.9996];
          
          TRANS_GUESS2=    [0.9288    0.0712         0.001         0         0;
                       0         0.9141    0.0859         00.0001         0;
                       0         0         0.9387    0.0613         0;
                       0         0         0         0.9752    0.0248;
                       0         0         0         0         1.0000];
          

EMIS_GUESS2 = [    0.1376    0.1291    0.1933    0.1538    0.1074    0.0049    0.0044    0.1038    0.1190    0.0304    0.0501    0.0361
                   0.0922    0.0651    0.1068    0.0427    0.1196    0.1541    0.1427    0.0089    0.0886    0.0358    0.0800    0.0736
                   0.0630    0.0568    0.1421    0.0052    0.0007    0.0998    0.1049    0.1898    0.1437    0.0132    0.0955    0.1071
                   0.0459    0.0205    0.1204    0.1386    0.0158    0.0075    0.1119    0.1217    0.1053    0.1360    0.1521    0.0041
                   0.0356    0.0408    0.0978    0.0841    0.0290    0.1304    0.0411    0.1242    0.0519    0.0693    0.0357    0.1693 ];           

A2 = TRANS_GUESS2;
B2 = EMIS_GUESS2;

%  [States2, gg2] = hmmviterbi(seq_test,A2, B2, 'symbols', symbols);
%  [pStates2]     = hmmdecode(seq_test,A2, B2, 'symbols', symbols);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
% Attack Probability

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

W = [10 25 length(seqtest)];

%   W=500;

for kk=1:length(W)

[pStates1_W,pStates2_W, States1_W,States2_W, risk_attk1 , risk_attk2, indx1, indx2]= HMM_alg2_detection(A1,B1,A2,B2,...
                                                                                                              seq_test,W(kk), symbols1, symbols2, symbols);

pStates1_t=zeros(5,length(seqtest));
states1=zeros(1,length(seqtest));
Exact_states=zeros(1,length(seqtest));
Estm_states=zeros(1,length(seqtest));

pStates1_t(:,indx1)=pStates1_W;
pStates1_t(:,indx2)=zeros(5,length(indx2));
pStates1_t(:,indx3)=zeros(5,length(indx3));

states1(indx1)=States1_W;
states1(indx2)=zeros(1,length(indx2));
states1(indx3)=zeros(1,length(indx3));

Estm_states(indx1)= States1_W;


pStates2_t=zeros(5,length(seqtest));
states2=zeros(1,length(seqtest));

pStates2_t(:,indx2)=pStates2_W;
pStates2_t(:,indx1)=zeros(5,length(indx1));
pStates2_t(:,indx3)=zeros(5,length(indx3));

states2(indx2)=States2_W;
states2(indx1)=zeros(1,length(indx1));
states2(indx3)=zeros(1,length(indx3));

Estm_states(indx2)= States2_W;

Exact_states(indx1)=y(indx1);
Exact_states(indx2)=yy(indx2);

ER1=sum(states1~=y);
ER2=sum(states2~=yy);

err1_rate= sum(states1~=y);%/ 500;%length(indx1);

err2_rate= sum(states2~=yy);%/500;%length(indx2);

Err_Total=sum(states1(indx1)~=y(indx1))+ sum(states2(indx2)~=yy(indx2));

ErrRate_Total(kk)= 100 * Err_Total/length(seq_test);

end



% plot error rate
figure(10001)
plot(W,ErrRate_Total, 'r-s','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   ', num2str(FPR), '%'))
legend('Architecture II ')

%plot error rate for both Arch 1 and Arch 2
figure(20000)
plot(W,ERROR_RATE, 'b-x','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
axis([0 length(seqtest) 0 100])
grid on;
hold on

plot(W,ErrRate_Total, 'r-s','linewidth',2,'MarkerSize',10 )
set(gca,'FontSize',14) 
xlabel('Observation Length (T) ')
ylabel('Detection Error Rate');
axis([0 length(seqtest) 0 100])
grid on;
hold on
title(strcat('Scenario 1 - False Positive Rate, FPR =   ', num2str(FPR), '%'))

legend('Architecture I ','Architecture II ')

%   figure(1000)
%     stem(X_Attk1)
%     hold on
%     stem(X_Attk2, 'r>')
% 
%     set(gca,'FontSize',14) 
% 
%     xlabel('Alerts ')
%     ylabel('Severity of each Alert');
%     grid on;
%     legend('Attack 1 ','Attack 2')
    
    
    
    figure(993)
    stem(y, 'b')
    set(gca,'FontSize',14)
    xlabel('Alerts ')
    ylabel('Exact States');
    grid on;
    hold on
   
  
    figure(9993)
    stem(states1, 'r')
    set(gca,'FontSize',14) 
    xlabel('Alerts ')
    ylabel('Estimated States of Attack 2, by Architecture II');
    grid on;
    hold on
   
% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

figure (330)
   plot([1:length(risk_attk1)], risk_attk1, 'b-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(risk_attk1)])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Probability  ');
   hold on
   grid on;


   figure (330)
   plot([1:length(risk_attk2)], risk_attk2, 'r-', 'linewidth',2,'MarkerSize',8)
   axis([0 length(risk_attk1) 0 max(max(risk_attk1), max(risk_attk1))])
   set(gca,'FontSize',14)
   xlabel('alerts ')
   ylabel('Attack Probability  ');
   legend('Attack 1', 'Attack 2')
   title(strcat('Observation length, T=  ', num2str(W)))
   hold on
   grid on;
   set(gca,'FontSize',14);

   
figure (22001)
%  
set(gca,'FontSize',18);
%  
subplot(5,1,1)
plot([indx1], pStates1_W(1,:), 'b-', [indx2], pStates2_W(1,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 1');
set(gca,'FontSize',14) 
grid on;
legend('Attack 1 by HMM1','Attack 2 by HMM 2')
 title(strcat('Observation length, T=  ', num2str(W)))
axis([0 length(seqtest) 0 2]) 
legend('Attack 1 by HMM1, T=length(seqtest)','Attack 2 by HMM2, T=length(seqtest)')
subplot(5,1,2)
plot([indx1], pStates1_W(2,:), 'b-', [indx2], pStates2_W(2,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 2'); 
grid on;
axis([0 length(seqtest) 0 2])
set(gca,'FontSize',14)
subplot(5,1,3)
plot([indx1], pStates1_W(3,:), 'b-', [indx2], pStates2_W(3,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
axis([0 length(seqtest) 0 2])
xlabel('Alerts ')
ylabel('state 3');
set(gca,'FontSize',14) 
grid on;
axis([0 length(seqtest) 0 2]) 
subplot(5,1,4)
plot([indx1], pStates1_W(4,:), 'b-', [indx2], pStates2_W(4,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('state 4');
set(gca,'FontSize',14) 
grid on;  
axis([0 length(seqtest) 0 2])
subplot(5,1,5)
plot([indx1], pStates1_W(5,:), 'b-', [indx2], pStates2_W(5,:), 'r--', 'linewidth',2,'MarkerSize',8)
set(gca,'FontSize',14)
xlabel('Alerts ')
ylabel('state 5'); 
grid on;  
axis([0 length(seqtest) 0 2]) 
set(gca,'FontSize',14)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

